PatchIsland: Orchestration of LLM Agents for Continuous Vulnerability Repair

Continuous fuzzing platforms such as OSS-Fuzz uncover large numbers of vulnerabilities, yet the subsequent repair process remains largely manual. Unfortunately, existing Automated Vulnerability Repair (AVR) techniques -- including recent LLM-based systems -- are not directly applicable to continuous fuzzing. This is because these systems are designed and evaluated on a static, single-run benchmark setting, making them ill-suited for the diverse, noisy, and failure-prone environments in continuous fuzzing. To address these issues, we introduce PatchIsland, a system for Continuous Vulnerability Repair (CVR) that tightly integrates with continuous fuzzing pipelines. PatchIsland employs an ensemble of diverse LLM agents. By leveraging multiple LLM agents, PatchIsland can cover a wider range of settings (e.g., different projects, bug types, and programming languages) and also improve operational robustness. In addition, PatchIsland utilizes a two-phase patch-based deduplication to mitigate duplicate crashes and patches, which can be problematic in continuous fuzzing. In our internal evaluation, PatchIsland repaired 84 of 92 vulnerabilities, demonstrating strong repair capability. In the official AIxCC competition, the system operated with no human intervention in a fully autonomous environment and successfully patched 31 out of 43 vulnerabilities, achieving a repair rate of 72.1\%.

==> code/claude_code.py <==
class ClaudeCodeAgent(AgentProtocol):
    ...
    def act(self, context: AgentContext, detection: Detection) -> Iterator[Action]:
        coder = ClaudeCodeCoder(context, detection)
        prompt = make_prompt(context, detection)
        diff = coder.run(context, prompt)
        action = context["evaluator"].evaluate(context, diff, detection)
        yield action

    def _make_prompt(self, context: AgentContext, detection: Detection) -> str:
        crash_log = CrashLogExtractor().create(context, detection)
        return DEFAULT_PROMPT_TEMPLATE.format(crash_log=crash_log)


class ClaudeCodeCoder(CoderProtocol):
    def run(self, context: CoderContext, prompt: str) -> bytes | None:
        source_directory = self._agent_context["pool"].source_directory
        run_command(("git restore --source=HEAD :/", source_directory))
        command = [
            *claude_code_path(),
            "-p",
            "-ea",
            "-d",
            "--verbose",
            "--dangerously-skip-permissions",
        ]
        try:
            result = subprocess.run(
                command,
                check=True,
                text=True,
                capture_output=True,
                input=prompt,
                cwd=source_directory,
            )
            context["logger"].info(f"claude-code output:\n{result.stdout}")
        except subprocess.CalledProcessError as e:
            context["logger"].error(f"Error running claude-code: {e}")
            return None

        return _git_diff().encode()

    def _create_claude_json(self) -> None:
        template_path = PACKAGES_DIRECTORY / "claude_code" / "claude.json"
        with open(template_path, "r") as f:
            claude_code_config = json.load(f)

        model_config = {
            "primaryApiKey": os.environ["ANTHROPIC_API_KEY"],
            "projects": {
                f"{self._agent_context['pool'].source_directory}": {
                    "hasTrustDialogAccepted": True,
                    "hasCompletedProjectOnboarding": True,
                    "lastCost": 0,
                }
            },
        }

        claude_code_config.update(model_config)

        with open(Path("~/.claude.json").expanduser(), "w") as f:
            json.dump(claude_code_config, f)

    def _get_llm_cost(self) -> float:
        with open(Path("~/.claude.json").expanduser(), "r") as f:
            claude_code_config = json.load(f)
            return claude_code_config["projects"][
                f"{self._agent_context['pool'].source_directory}"
            ]["lastCost"]


def _git_diff(directory: Path):
    stdout, _ = run_command(("git diff", directory))
    run_command(("git restore --source=HEAD :/", directory))
    return stdout

